A Riemannian Trust Region Method for the Canonical Tensor Rank Approximation Problem

The canonical tensor rank approximation problem (TAP) consists of approximating a real-valued tensor by one of low canonical rank, which is a challenging non-linear, non-convex, constrained optimization problem, where the constraint set forms a non-smooth semi-algebraic set. We introduce a Riemannian Gauss-Newton method with trust region for solving small-scale, dense TAPs. The novelty of our approach is threefold. First, we parametrize the constraint set as the Cartesian product of Segre manifolds, hereby formulating the TAP as a Riemannian optimization problem, and we argue why this parametrization is among the theoretically best possible. Second, an original ST-HOSVD-based retraction operator is proposed. Third, we introduce a hot restart mechanism that efficiently detects when the optimization process is tending to an ill-conditioned tensor rank decomposition and which often yields a quick escape path from such spurious decompositions. Numerical experiments show improvements of up to three orders of magnitude in terms of the expected time to compute a successful solution over existing state-of-the-art methods.

==> anc/bv_H.m <==
function [ H, Us ] = bv_H( Z0 )
%BV_HESSIAN_APPROX Computes the Gauss-Newton Hessian approximation.
%   Computes the Gauss-Newton Hessian approximation /H/ of the objective
%   function 1/2 || T - Phi(Z) ||^2.
%
%   The second output /Us/ contains in /Us{i,k}/ an orthonormal basis of 
%   the tangent space to the (n_k-1)-dimensional sphere at /Z0{k}(i)/.
%
%   The algorithm first computes the full GN Hessian approximation of the
%   normalized factor matrices, block-by-block, and then computes the 
%   coefficients in the local bases for the tangent spaces to the spheres. 
%   See Appendix A.2 in
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.
%
%   An efficient algorithm for computing the full GN Hessian approximation
%   was described in 
%     * Sorber, Van Barel, De Lathauwer, Optimization-based algorithms for
%       tensor decompositions: canonical polyadic decomposition,
%       decomposition in rank-(l_r,l_r,1) terms, and a new generalization,
%       SIAM J. Optim. 23, 2013.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


d = length(Z0);
n = arrayfun(@(k) size(Z0{k},1), 1:d);
N = sum(n)-d+1;
r = size(Z0{1},2);
nc = [1 1+n(1) 1+n(1)+cumsum(n(2:end)-1)];

normalize = @(X) X * diag(arrayfun(@(j) 1./norm(X(:,j)), 1:size(X,2) ));
Z = arrayfun(@(k) normalize(Z0{k}), 1:d, 'UniformOutput', 0);

% Compute bases for the tangent spaces to the spheres.
Us=cell(r,d-1);
for i = 1 : r
   Us{i,1} = eye(n(1));
   for k = 2 : d
      [U,~,~] = qr(eye(n(k)) - Z{k}(:,i)*Z{k}(:,i)','vector');
      Us{i,k} = U(:,1:n(k)-1);
   end
end

% Compute the Jacobian's Gram matrix block-by-block.
A = zeros(r*r,d);
for k = 1 : d
   A(:,k) = reshape(Z{k}'*Z{k},[],1);
end

H = zeros(r*N,r*N);
for k1 = 1:d
    idI = (nc(k1)-1)*r+1 : (nc(k1+1)-1)*r;
    W = reshape(prod(A(:,[1:k1-1 k1+1:d]),2),[r r]);
    H(idI,idI) = blkdiag(Us{:,k1})' * kron(W,eye(n(k1))) * blkdiag(Us{:,k1});
    for k2 = k1+1:d
        idJ = (nc(k2)-1)*r+1 : (nc(k2+1)-1)*r;
        W = reshape(prod(A(:,[1:k1-1 k1+1:k2-1 k2+1:d]),2),[r r]);
        Hl = Z{k1}(:)*Z{k2}(:)';
        Hl = Hl .* kron(W, ones(n(k1),n(k2)));
        Hl = reshape(Hl,[n(k1),r,n(k2),r]);
        % Put the blocks into the correct position.
        Hl = reshape(permute(Hl, [1 4 3 2]), n(k1)*r, []);
        H(idI,idJ) = blkdiag(Us{:,k1})' * Hl * blkdiag(Us{:,k2});
        H(idJ,idI) = H(idI,idJ)';
    end
end

end



==> anc/bv_H.m_ <==
function [ H, Us ] = bv_H( Z0 )
%BV_HESSIAN_APPROX Computes the Gauss-Newton Hessian approximation.
%   Computes the Gauss-Newton Hessian approximation /H/ of the objective
%   function 1/2 || T - Phi(Z) ||^2.
%
%   The second output /Us/ contains in /Us{i,k}/ an orthonormal basis of 
%   the tangent space to the (n_k-1)-dimensional sphere at /Z0{k}(i)/.
%
%   The algorithm first computes the full GN Hessian approximation of the
%   normalized factor matrices, block-by-block, and then computes the 
%   coefficients in the local bases for the tangent spaces to the spheres. 
%   See Appendix A.2 in
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.
%
%   An efficient algorithm for computing the full GN Hessian approximation
%   was described in 
%     * Sorber, Van Barel, De Lathauwer, Optimization-based algorithms for
%       tensor decompositions: canonical polyadic decomposition,
%       decomposition in rank-(l_r,l_r,1) terms, and a new generalization,
%       SIAM J. Optim. 23, 2013.

d = length(Z0);
n = arrayfun(@(k) size(Z0{k},1), 1:d);
N = sum(n)-d+1;
r = size(Z0{1},2);
nc = [1 1+n(1) 1+n(1)+cumsum(n(2:end)-1)];

normalize = @(X) X * diag(arrayfun(@(j) 1./norm(X(:,j)), 1:size(X,2) ));
Z = arrayfun(@(k) normalize(Z0{k}), 1:d, 'UniformOutput', 0);

% Compute bases for the tangent spaces to the spheres.
Us=cell(r,d-1);
for i = 1 : r
   Us{i,1} = eye(n(1));
   for k = 2 : d
      [U,~,~] = qr(eye(n(k)) - Z{k}(:,i)*Z{k}(:,i)','vector');
      Us{i,k} = U(:,1:n(k)-1);
   end
end

% Compute the Jacobian's Gram matrix block-by-block.
A = zeros(r*r,d);
for k = 1 : d
   A(:,k) = reshape(Z{k}'*Z{k},[],1);
end

H = zeros(r*N,r*N);
for k1 = 1:d
    idI = (nc(k1)-1)*r+1 : (nc(k1+1)-1)*r;
    W = reshape(prod(A(:,[1:k1-1 k1+1:d]),2),[r r]);
    H(idI,idI) = blkdiag(Us{:,k1})' * kron(W,eye(n(k1))) * blkdiag(Us{:,k1});
    for k2 = k1+1:d
        idJ = (nc(k2)-1)*r+1 : (nc(k2+1)-1)*r;
        W = reshape(prod(A(:,[1:k1-1 k1+1:k2-1 k2+1:d]),2),[r r]);
        Hl = Z{k1}(:)*Z{k2}(:)';
        Hl = Hl .* kron(W, ones(n(k1),n(k2)));
        Hl = reshape(Hl,[n(k1),r,n(k2),r]);
        % Put the blocks into the correct position.
        Hl = reshape(permute(Hl, [1 4 3 2]), n(k1)*r, []);
        H(idI,idJ) = blkdiag(Us{:,k1})' * Hl * blkdiag(Us{:,k2});
        H(idJ,idI) = H(idI,idJ)';
    end
end

end



==> anc/bv_JtR.m <==
function [ p ] = bv_JtR( Z, Us, t )
%BV_JTR Computes J'*r
%   Computes the CP gradient at the factor matrices /Z/ in the direction of
%   the tangent vector /t/, specified in global coordinates. The cell array
%   /Us{i,k}/ contains the chosen basis of the tangent space to the
%   (n_k-1)-dimensional sphere at /Z{k}(i)/.
%
%   The chosen algorithm computes the CP gradient using left-to-right and 
%   right-to-left contractions, based on the ideas in 
%     * Phan, Tichavsky', Chicocki, Fast alternating LS algorithms for high
%       order CANDECOMP/PARAFAC tensor factorization, IEEE Trans. Signal 
%       Process. 61, 2013.
%     * Vannieuwenhoven, Meerbergen, Vandebril, Computing the gradient in
%       optimization algorithms for the CP decomposition in constant memory
%       through tensor blocking, SIAM J. Sci. Comput. 34, 2015.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


d = length(Z);
n = arrayfun(@(k) size(Z{k},1), 1:d);
r = size(Z{1},2);
normalize = @(X) X * diag(arrayfun(@(j) 1./norm(X(:,j)), 1:size(X,2) ));
Z = arrayfun(@(k) normalize(Z{k}), 1:d, 'UniformOutput', 0);
T = reshape(t,n);

p = arrayfun(@(kk) zeros(n(kk)-(kk>1),r), 1:d, 'UniformOutput', 0);
for k = 1 : d
    for i = 1 : r
       H = arrayfun(@(kk) Z{kk}(:,i), 1:d, 'UniformOutput', 0);
       p{k}(:,i) = Us{i,k}'*bv_contract(T, H, k);
    end
end
p = bv_flatten(p);

end

function [v] = bv_flatten( z )
    v = zeros( sum(cellfun(@numel,z)), 1 );
    off = 0;
    for k = 1 : length(z)
       v( off+1 : off+numel(z{k}) ) = z{k}(:);
       off = off + numel(z{k});
    end
end


==> anc/bv_JtR.m_ <==
function [ p ] = bv_JtR( Z, Us, t )
%BV_JTR Computes J'*r
%   Computes the CP gradient at the factor matrices /Z/ in the direction of
%   the tangent vector /t/, specified in global coordinates. The cell array
%   /Us{i,k}/ contains the chosen basis of the tangent space to the
%   (n_k-1)-dimensional sphere at /Z{k}(i)/.
%
%   The chosen algorithm computes the CP gradient using left-to-right and 
%   right-to-left contractions, based on the ideas in 
%     * Phan, Tichavsky', Chicocki, Fast alternating LS algorithms for high
%       order CANDECOMP/PARAFAC tensor factorization, IEEE Trans. Signal 
%       Process. 61, 2013.
%     * Vannieuwenhoven, Meerbergen, Vandebril, Computing the gradient in
%       optimization algorithms for the CP decomposition in constant memory
%       through tensor blocking, SIAM J. Sci. Comput. 34, 2015.

d = length(Z);
n = arrayfun(@(k) size(Z{k},1), 1:d);
r = size(Z{1},2);
normalize = @(X) X * diag(arrayfun(@(j) 1./norm(X(:,j)), 1:size(X,2) ));
Z = arrayfun(@(k) normalize(Z{k}), 1:d, 'UniformOutput', 0);
T = reshape(t,n);

p = arrayfun(@(kk) zeros(n(kk)-(kk>1),r), 1:d, 'UniformOutput', 0);
for k = 1 : d
    for i = 1 : r
       H = arrayfun(@(kk) Z{kk}(:,i), 1:d, 'UniformOutput', 0);
       p{k}(:,i) = Us{i,k}'*bv_contract(T, H, k);
    end
end
p = bv_flatten(p);

end

function [v] = bv_flatten( z )
    v = zeros( sum(cellfun(@numel,z)), 1 );
    off = 0;
    for k = 1 : length(z)
       v( off+1 : off+numel(z{k}) ) = z{k}(:);
       off = off + numel(z{k});
    end
end


==> anc/bv_condest.m <==
function [ cn ] = bv_condest( Z )
%BV_CONDEST Estimates the condition number of the CPD.
%   Computes an estimate of the condition number /cn/ of the tensor
%   decomposition problem at the CPD represented by the factor matrices
%   /Z/.
%
%   The condition number was derived in 
%     * Breiding, Vannieuwenhoven, The condition number of join
%     decompositions, 2017.
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


H = bv_H(Z);
s = sort(real(eig(H)));
cn = 1 / sqrt(s(1));

end



==> anc/bv_condest.m_ <==
function [ cn ] = bv_condest( Z )
%BV_CONDEST Estimates the condition number of the CPD.
%   Computes an estimate of the condition number /cn/ of the tensor
%   decomposition problem at the CPD represented by the factor matrices
%   /Z/.
%
%   The condition number was derived in 
%     * Breiding, Vannieuwenhoven, The condition number of join
%     decompositions, 2017.
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.

H = bv_H(Z);
s = sort(real(eig(H)));
cn = 1 / sqrt(s(1));

end



==> anc/bv_contract.m <==
function [ w ] = bv_contract( T, v, split )
%BV_CONTRACT Contracts a tensor with given vectors.
%   Contracts the tensor /T/ with all but one of the vectors given in the 
%   cell array /v/. No contraction is performed along the /split/th
%   dimension.
%   
%   The contraction is implemented using left-to-right and right-to-left
%   contractions, based on ideas in 
%     * Phan, Tichavsky', Chicocki, Fast alternating LS algorithms for high
%       order CANDECOMP/PARAFAC tensor factorization, IEEE Trans. Signal 
%       Process. 61, 2013.
%     * Vannieuwenhoven, Meerbergen, Vandebril, Computing the gradient in
%       optimization algorithms for the CP decomposition in constant memory
%       through tensor blocking, SIAM J. Sci. Comput. 34, 2015.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


    w = T;
    for i = 1 : split-1
        w = v{i}'*reshape(w, length(v{i}), []);
    end
    for i = length(v) : -1 : split+1
        w = reshape(w, [], length(v{i}))*v{i}; 
    end
    w = reshape(w, length(v{split}), 1);
end



==> anc/bv_contract.m_ <==
function [ w ] = bv_contract( T, v, split )
%BV_CONTRACT Contracts a tensor with given vectors.
%   Contracts the tensor /T/ with all but one of the vectors given in the 
%   cell array /v/. No contraction is performed along the /split/th
%   dimension.
%   
%   The contraction is implemented using left-to-right and right-to-left
%   contractions, based on ideas in 
%     * Phan, Tichavsky', Chicocki, Fast alternating LS algorithms for high
%       order CANDECOMP/PARAFAC tensor factorization, IEEE Trans. Signal 
%       Process. 61, 2013.
%     * Vannieuwenhoven, Meerbergen, Vandebril, Computing the gradient in
%       optimization algorithms for the CP decomposition in constant memory
%       through tensor blocking, SIAM J. Sci. Comput. 34, 2015.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.

    w = T;
    for i = 1 : split-1
        w = v{i}'*reshape(w, length(v{i}), []);
    end
    for i = length(v) : -1 : split+1
        w = reshape(w, [], length(v{i}))*v{i}; 
    end
    w = reshape(w, length(v{split}), 1);
end



==> anc/bv_norm_balance.m <==
function [ Z ] = bv_norm_balance( Z )
%BV_NORM_BALANCE Norm-balances the factor matrices.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


rr = size(Z{1},2);
d = length(Z);
sc = ones(1,rr);
for k = 1 : d
    lsc = arrayfun(@(j) norm(Z{k}(:,j)), 1:rr);
    sc = sc .* lsc.^(1/d);
    Z{k} = Z{k}*diag(lsc.^(-1));
end
Z = arrayfun(@(k) Z{k}*diag(sc), 1:d, 'UniformOutput', 0);


end



==> anc/bv_norm_balance.m_ <==
function [ Z ] = bv_norm_balance( Z )
%BV_NORM_BALANCE Norm-balances the factor matrices.

rr = size(Z{1},2);
d = length(Z);
sc = ones(1,rr);
for k = 1 : d
    lsc = arrayfun(@(j) norm(Z{k}(:,j)), 1:rr);
    sc = sc .* lsc.^(1/d);
    Z{k} = Z{k}*diag(lsc.^(-1));
end
Z = arrayfun(@(k) Z{k}*diag(sc), 1:d, 'UniformOutput', 0);


end



==> anc/bv_optimal_coeff.m <==
function [ x ] = bv_optimal_coeff( T, Z )
%BV_OPTIMAL_COEFF Computes the optimal coefficients.
%   Computes the linear combination of the rank-1 tensors in the CPD 
%   represented by the factor matrices /Z/ such that the Euclidean distance
%   to the tensor /T/ is minimized.
%
%   The algorithm is described in Appendix A.3 of
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


    d = length(Z);
    n = size(T);
    r = size(Z{1},2);
    
    y = zeros(r,1);
    for jj = 1 : r
       X = T;
       for kk = d : -1 : 1
          X = reshape(X, [], n(kk)) * Z{kk}(:,jj); 
       end
       y(jj) = X(1);
    end
    G = ones(r,r);
    for kk = 1 : d
      G = G .* (Z{kk}'*Z{kk}); 
    end
    x = (G \ y);
end


==> anc/bv_optimal_coeff.m_ <==
function [ x ] = bv_optimal_coeff( T, Z )
%BV_OPTIMAL_COEFF Computes the optimal coefficients.
%   Computes the linear combination of the rank-1 tensors in the CPD 
%   represented by the factor matrices /Z/ such that the Euclidean distance
%   to the tensor /T/ is minimized.
%
%   The algorithm is described in Appendix A.3 of
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.

    d = length(Z);
    n = size(T);
    r = size(Z{1},2);
    
    y = zeros(r,1);
    for jj = 1 : r
       X = T;
       for kk = d : -1 : 1
          X = reshape(X, [], n(kk)) * Z{kk}(:,jj); 
       end
       y(jj) = X(1);
    end
    G = ones(r,r);
    for kk = 1 : d
      G = G .* (Z{kk}'*Z{kk}); 
    end
    x = (G \ y);
end


==> anc/bv_retraction_sthosvd.m <==
function [ Ap ] = bv_retraction_sthosvd( Z, Us, t )
%BV_RETRACTION_STHOSVD Product ST-HOSVD retraction
%   Computes the product ST-HOSVD retraction at the CPD represented by the 
%   factor matrices /Z/ in the direction of the tangent vector /t/, which 
%   is represented in global coordinates. The cell array /Us/ contains in 
%   /Us{i,k}/ the chosen basis of the tangent space to the 
%   (n_k-1)-dimensional sphere at /Z0{k}(i)/.
%
% The product ST-HOSVD retraction was proposed in 
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


r = size(Z{1},2);
d = length(Z);
n = arrayfun(@(k) size(Z{k},1), 1:d);
t = bv_unflatten(t, n-((1:d)>1), r);

ZZ = cell(d,1);
nrm = ones(1,r);
for k = 1 : d
    lnrm = arrayfun( @(ii) norm(Z{k}(:,ii)), 1:r );
    ZZ{k} = Z{k} * diag(1./lnrm);
    nrm = nrm .* lnrm;
end

Ap = Z;
st = []; st.type='()'; 
insub = arrayfun(@(x)1,1:d,'UniformOutput',0);
for i = 1 : r
    C = zeros([1 2*ones(1,d-1)]);
    Q = cell(1,d);
    
    q1 = nrm(i)*ZZ{1}(:,i) + t{1}(:,i);
    C(1) = norm(q1);
    Q{1} = q1 / C(1);
    
    st.subs = insub;
    for k = 2 : d
       nxx = norm(t{k}(:,i));
       Q{k} = [ZZ{k}(:,i) Us{i,k}*(t{k}(:,i)/nxx)];
       stc = st; stc.subs{k}=2;
       C = subsasgn(C,stc,nxx);
    end
    
    % Compute rank-1 ST-HOSVD
    U = cell(d,1);
    U{1} = Q{1};
    for k = 2 : d
       C = reshape(C,2,[]);
       [Ul,dd] = eig(C*C', 'vector');
       [~,p] = sort(abs(dd),'descend');
       U{k} = Q{k}*Ul(:,p(1));
       C = Ul(:,p(1))'*C;
    end

    U{1} = U{1} * sign(C(1));
    for k = 1 : d
       Ap{k}(:,i) = U{k}*abs(C(1))^(1/d); 
    end
end

end

function [ z ] = bv_unflatten( v, n, r )

z = cell(1, length(n));
off = 0;
for k = 1 : length(n)
   z{k} = reshape(v(off+1 : off+n(k)*r), [n(k) r]);
   off = off + n(k)*r;
end

end



==> anc/bv_retraction_sthosvd.m_ <==
function [ Ap ] = bv_retraction_sthosvd( Z, Us, t )
%BV_RETRACTION_STHOSVD Product ST-HOSVD retraction
%   Computes the product ST-HOSVD retraction at the CPD represented by the 
%   factor matrices /Z/ in the direction of the tangent vector /t/, which 
%   is represented in global coordinates. The cell array /Us/ contains in 
%   /Us{i,k}/ the chosen basis of the tangent space to the 
%   (n_k-1)-dimensional sphere at /Z0{k}(i)/.
%
% The product ST-HOSVD retraction was proposed in 
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.

r = size(Z{1},2);
d = length(Z);
n = arrayfun(@(k) size(Z{k},1), 1:d);
t = bv_unflatten(t, n-((1:d)>1), r);

ZZ = cell(d,1);
nrm = ones(1,r);
for k = 1 : d
    lnrm = arrayfun( @(ii) norm(Z{k}(:,ii)), 1:r );
    ZZ{k} = Z{k} * diag(1./lnrm);
    nrm = nrm .* lnrm;
end

Ap = Z;
st = []; st.type='()'; 
insub = arrayfun(@(x)1,1:d,'UniformOutput',0);
for i = 1 : r
    C = zeros([1 2*ones(1,d-1)]);
    Q = cell(1,d);
    
    q1 = nrm(i)*ZZ{1}(:,i) + t{1}(:,i);
    C(1) = norm(q1);
    Q{1} = q1 / C(1);
    
    st.subs = insub;
    for k = 2 : d
       nxx = norm(t{k}(:,i));
       Q{k} = [ZZ{k}(:,i) Us{i,k}*(t{k}(:,i)/nxx)];
       stc = st; stc.subs{k}=2;
       C = subsasgn(C,stc,nxx);
    end
    
    % Compute rank-1 ST-HOSVD
    U = cell(d,1);
    U{1} = Q{1};
    for k = 2 : d
       C = reshape(C,2,[]);
       [Ul,dd] = eig(C*C', 'vector');
       [~,p] = sort(abs(dd),'descend');
       U{k} = Q{k}*Ul(:,p(1));
       C = Ul(:,p(1))'*C;
    end

    U{1} = U{1} * sign(C(1));
    for k = 1 : d
       Ap{k}(:,i) = U{k}*abs(C(1))^(1/d); 
    end
end

end

function [ z ] = bv_unflatten( v, n, r )

z = cell(1, length(n));
off = 0;
for k = 1 : length(n)
   z{k} = reshape(v(off+1 : off+n(k)*r), [n(k) r]);
   off = off + n(k)*r;
end

end



==> anc/bv_rgn_hr.m <==
function [Z,out] = bv_rgn_hr(T,r,opts)
%BV_RGN_HR Riemannian trust region method with hot restarts.
% 
% Approximates the tensor /T/ by a low-rank tensor of rank /r/ with the 
% RGN-HR method. The output /Z/ contains the norm-balanced factor matrices 
% of the rank-/r/ approximation.
% 
% Alternatively, r is allowed to be a cell array containing the factor 
% matrices of the starting point from whence RGN-HR should start.
%
% The method attempts to minimize the objective function
%
%                  f(z)  = 1/2 * || T - [[z{1},...,z{d}]] ||^2,
%
% where [[z{1},...,z{d}]] is the tensor represented by the factor matrices
% z.
%
% The input argument /opts/ allows the user to set specific options:
%   * opts.MaxIter      The maximum number of objective function 
%                       evaluations.
%   * opts.MaxRestarts  The maximum number of restarts.
%   * opts.TolAbs       Absolute tolerance on the objective function.
%   * opts.TolFun       Relative tolerance on the improvement of the
%                       objective function in successive iterations.
%   * opts.TolX         Relative tolerance on the size of the tangent
%                       vector along which the retraction is performed.
%
% The output /out/ contains the following items:
%   * out.info          A status integer. A positive value means that
%                       RGN-HR was terminated because one of the tolerances
%                       was reached (TolAbs, TolFun, or TolX). A negative
%                       value means that RGN-HR was terminated because of
%                       reaching MaxIter or MaxRestarts. Specifically, 
%                        -2: Maximum number of restarts exceeded.
%                        -1: Maximum number of iterations reached.
%                         1: Step tolerance TolX reached.
%                         2: Function improvement tolerance TolFun reached.
%                         3: Absolute tolerance TolAbs rearched.
%   * out.iterations    The number of objective function evaluations.
%   * out.restarts      The number of hot restarts.
%   * out.condest       Estimate of the condition number of the computed
%                       CPD.
%   * out.fval          The sequence of objective function values.
%   * out.relfval       The sequence of relative function value
%                       improvements.
%   * out.relstep       The sequence of relative step sizes.
%   * out.delta         The sequence of trust region radii.
%   * out.rho           The sequence of trustworthiness values.
%
% This code implements RGN-HR, i.e., the Riemannian Gauss-Newton method 
% with trust region, dogleg step, and hot restarts near ill-conditioned 
% CPDs, as introduced in
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.
%
%
%   This code is complementary to the paper
%	P. Breiding and N. Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.


residual = @(X,S) cpdgen(X) - S;
F = @(X) 0.5*frob(cpdgen(X) - T,'squared');
normFM = @(X) sqrt(sum(arrayfun(@(k) frob(X{k})^2, 1:length(X))));

% Choose random starting point.
Z0 = r;
d = ndims(T);
if ~iscell(Z0)
   Z0 = arrayfun(@(k) randn(size(T,k),r), 1:d, 'UniformOutput', 0);
end

r = size(Z0{1},2);
minTR = @(x) 0.1*sqrt(1/r)*normFM(x);
maxTR = .5*frob(T);

% Set default options.
if (nargin < 3) || ~isstruct(opts)
   opts = struct; 
end
if ~isfield(opts, 'MaxIter'),     opts.MaxIter = 1000; end
if ~isfield(opts, 'MaxRestarts'), opts.MaxRestarts = opts.MaxIter; end
if ~isfield(opts, 'TolAbs'),      opts.TolAbs = 1e-30; end
if ~isfield(opts, 'TolFun'),      opts.TolFun = 1e-16; end
if ~isfield(opts, 'TolX'),        opts.TolX   = 1e-14; end

% Prepare the output structure.
out.info = 0;
out.iterations = 0;
out.restarts = 0;
out.condest = 0;
out.fval = F(Z0);
out.relfval = [];
out.relstep = [];
out.delta = min(minTR(Z0),maxTR);
out.rho = [];

% Determine optimal coefficients.
x = bv_optimal_coeff(T, Z0);
Z0{1} = Z0{1} * diag(x);
Z0 = bv_norm_balance(Z0);
Z = {};
while ~out.info
    trial = 0;
    maxTrials = opts.MaxRestarts - out.restarts;
    Z00=Z0;
    while (trial > -1) && (trial <= maxTrials)
       % Compute Hessian approximation.
       rez = reshape(residual(Z0, T),[],1);
       [JHJ, Us] = bv_H(Z0);

       if trial == 0
           AlphScal = min(.25,10*frob(rez)/frob(T)); 
       end

       % Try to factor and check correctness.
       [L,p] = chol(JHJ,'lower');
       dg = diag(L);
       if (min(dg) < 1e-5) || (p > 0)
           scal = trial * AlphScal;
           trial = trial+1;
           for kk = 1 : d
              Zp = randn(size(Z00{kk}));
              Zp = Zp * diag(arrayfun(@(jj) norm(Z00{kk}(:,jj))/norm(Zp(:,jj)),1:r));
              Z0{kk} = (1-scal)*Z00{kk} + scal*Zp;
           end
          
           % Compute optimal coefficients again.
           x = bv_optimal_coeff(T, Z0);
           Z0{1} = Z0{1}*diag(x);
           Z0 = bv_norm_balance(Z0);

           out.delta(end+1) = min(minTR(Z0),maxTR);
           out.fval(end+1) = F(Z0);
       else
           out.restarts = out.restarts + trial;
           trial = -1;
       end
    end
    if trial > maxTrials
       out.restarts = opts.MaxRestarts;
       out.info = -2;
       break;
    end
       
    % Compute the Gauss-Newton step pgn.
    grad = bv_JtR(Z0,Us,rez);
    pGN = L'\(L\-grad);
    
    % Compute the Cauchy point pcp = -alpha*grad.
    gtg = grad'*grad;
    gtBg = grad'*JHJ*grad;
    alpha = gtg/gtBg;

    % Discard the Gauss-Newton step if it is incorrect.
    normGN = norm(pGN);
    normCP = abs(alpha)*sqrt(gtg);
    if normGN < normCP
        pGN = -alpha*grad;
        normGN = normCP;
    end
       
    % Trust region framework.
    rho = -inf;
    if isnan(out.delta(end)) 
        out.delta(end) = max(1,normGN); 
    end
    while rho <= 0.2

        % Compute the dogleg step p.
        delta = out.delta(end);
        if normGN <= delta
            p = pGN;
        elseif normCP >= delta
            p = (-delta/sqrt(gtg))*grad;
        else
            pU = -alpha*grad;
            C = zeros(1,3);
            dff = pGN - pU;
            C(3) = norm(2*pU - pGN)^2 - delta^2;
            C(2) = 2*(2*pU - pGN)'*dff;
            C(1) = dff'*dff;
            rts = sort(real(roots(C)));
            tau = min(2,max(1,abs(rts(end))));
            p = pU  + (tau-1)*dff;
        end
        
        % Compute the trustworthiness rho.
        df = -(grad'*p) - 0.5*(p'*JHJ*p);
        if df > 0
            Z = bv_retraction_sthosvd(Z0, Us, p);
            fval = F(Z);
            rho = (out.fval(end)-fval)/df;
            if isnan(rho), rho = -inf; end
            out.rho(end+1) = rho;
        end

         % Update trust region radius delta.
        if rho > 0.6
            out.delta(end+1) = min(maxTR, 2*norm(p));
        else
            sigma = (1-0.33)/(1+exp(-14*(rho-0.33)))+0.33;
            out.delta(end+1) = min(sigma*delta,maxTR);
        end
        
        % Check for convergence.
        relstep = norm(p)/normFM(Z0); 
        if rho <= 0 && relstep <= opts.TolX
            out.rho(end+1) = rho;
            fval = out.fval(end);
            Z = Z0;
            break;
        end
    end

    % Save current state.
    if rho > 0.2
        Z0 = bv_norm_balance(Z);
    end
            
    % Update the output structure.
    out.fval(end+1)  = fval;
    out.iterations   = length(out.fval);
    out.relfval(end+1) = ...
        abs(diff(out.fval(end:-1:end-1)))/abs(out.fval(1));
    out.relstep(end+1) = relstep;
    if out.iterations >= opts.MaxIter,    out.info = -1; end
    if out.relstep(end) <= opts.TolX,     out.info = 1;  end    
    if out.relfval(end) <= opts.TolFun,   out.info = 2;  end
    if out.fval(end) <= opts.TolAbs,      out.info = 3;  end
end

Z = Z0;
out.condest = bv_condest( Z );

end


==> anc/bv_rgn_hr.m_ <==
function [Z,out] = bv_rgn_hr(T,r,opts)
%BV_RGN_HR Riemannian trust region method with hot restarts.
% 
% Approximates the tensor /T/ by a low-rank tensor of rank /r/ with the 
% RGN-HR method. The output /Z/ contains the norm-balanced factor matrices 
% of the rank-/r/ approximation.
% 
% Alternatively, r is allowed to be a cell array containing the factor 
% matrices of the starting point from whence RGN-HR should start.
%
% The method attempts to minimize the objective function
%
%                  f(z)  = 1/2 * || T - [[z{1},...,z{d}]] ||^2,
%
% where [[z{1},...,z{d}]] is the tensor represented by the factor matrices
% z.
%
% The input argument /opts/ allows the user to set specific options:
%   * opts.MaxIter      The maximum number of objective function 
%                       evaluations.
%   * opts.MaxRestarts  The maximum number of restarts.
%   * opts.TolAbs       Absolute tolerance on the objective function.
%   * opts.TolFun       Relative tolerance on the improvement of the
%                       objective function in successive iterations.
%   * opts.TolX         Relative tolerance on the size of the tangent
%                       vector along which the retraction is performed.
%
% The output /out/ contains the following items:
%   * out.info          A status integer. A positive value means that
%                       RGN-HR was terminated because one of the tolerances
%                       was reached (TolAbs, TolFun, or TolX). A negative
%                       value means that RGN-HR was terminated because of
%                       reaching MaxIter or MaxRestarts. Specifically, 
%                        -2: Maximum number of restarts exceeded.
%                        -1: Maximum number of iterations reached.
%                         1: Step tolerance TolX reached.
%                         2: Function improvement tolerance TolFun reached.
%                         3: Absolute tolerance TolAbs rearched.
%   * out.iterations    The number of objective function evaluations.
%   * out.restarts      The number of hot restarts.
%   * out.condest       Estimate of the condition number of the computed
%                       CPD.
%   * out.fval          The sequence of objective function values.
%   * out.relfval       The sequence of relative function value
%                       improvements.
%   * out.relstep       The sequence of relative step sizes.
%   * out.delta         The sequence of trust region radii.
%   * out.rho           The sequence of trustworthiness values.
%
% This code implements RGN-HR, i.e., the Riemannian Gauss-Newton method 
% with trust region, dogleg step, and hot restarts near ill-conditioned 
% CPDs, as introduced in
%     * Breiding, Vannieuwenhoven, A Riemannian trust region method for the
%       canonical tensor rank approximation problem, 2017.

residual = @(X,S) cpdgen(X) - S;
F = @(X) 0.5*frob(cpdgen(X) - T,'squared');
normFM = @(X) sqrt(sum(arrayfun(@(k) frob(X{k})^2, 1:length(X))));

% Choose random starting point.
Z0 = r;
d = ndims(T);
if ~iscell(Z0)
   Z0 = arrayfun(@(k) randn(size(T,k),r), 1:d, 'UniformOutput', 0);
end

r = size(Z0{1},2);
minTR = @(x) 0.1*sqrt(1/r)*normFM(x);
maxTR = .5*frob(T);

% Set default options.
if (nargin < 3) || ~isstruct(opts)
   opts = struct; 
end
if ~isfield(opts, 'MaxIter'),     opts.MaxIter = 1000; end
if ~isfield(opts, 'MaxRestarts'), opts.MaxRestarts = opts.MaxIter; end
if ~isfield(opts, 'TolAbs'),      opts.TolAbs = 1e-30; end
if ~isfield(opts, 'TolFun'),      opts.TolFun = 1e-16; end
if ~isfield(opts, 'TolX'),        opts.TolX   = 1e-14; end

% Prepare the output structure.
out.info = 0;
out.iterations = 0;
out.restarts = 0;
out.condest = 0;
out.fval = F(Z0);
out.relfval = [];
out.relstep = [];
out.delta = min(minTR(Z0),maxTR);
out.rho = [];

% Determine optimal coefficients.
x = bv_optimal_coeff(T, Z0);
Z0{1} = Z0{1} * diag(x);
Z0 = bv_norm_balance(Z0);
Z = {};
while ~out.info
    trial = 0;
    maxTrials = opts.MaxRestarts - out.restarts;
    Z00=Z0;
    while (trial > -1) && (trial <= maxTrials)
       % Compute Hessian approximation.
       rez = reshape(residual(Z0, T),[],1);
       [JHJ, Us] = bv_H(Z0);

       if trial == 0
           AlphScal = min(.25,10*frob(rez)/frob(T)); 
       end

       % Try to factor and check correctness.
       [L,p] = chol(JHJ,'lower');
       dg = diag(L);
       if (min(dg) < 1e-5) || (p > 0)
           scal = trial * AlphScal;
           trial = trial+1;
           for kk = 1 : d
              Zp = randn(size(Z00{kk}));
              Zp = Zp * diag(arrayfun(@(jj) norm(Z00{kk}(:,jj))/norm(Zp(:,jj)),1:r));
              Z0{kk} = (1-scal)*Z00{kk} + scal*Zp;
           end
          
           % Compute optimal coefficients again.
           x = bv_optimal_coeff(T, Z0);
           Z0{1} = Z0{1}*diag(x);
           Z0 = bv_norm_balance(Z0);

           out.delta(end+1) = min(minTR(Z0),maxTR);
           out.fval(end+1) = F(Z0);
       else
           out.restarts = out.restarts + trial;
           trial = -1;
       end
    end
    if trial > maxTrials
       out.restarts = opts.MaxRestarts;
       out.info = -2;
       break;
    end
       
    % Compute the Gauss-Newton step pgn.
    grad = bv_JtR(Z0,Us,rez);
    pGN = L'\(L\-grad);
    
    % Compute the Cauchy point pcp = -alpha*grad.
    gtg = grad'*grad;
    gtBg = grad'*JHJ*grad;
    alpha = gtg/gtBg;

    % Discard the Gauss-Newton step if it is incorrect.
    normGN = norm(pGN);
    normCP = abs(alpha)*sqrt(gtg);
    if normGN < normCP
        pGN = -alpha*grad;
        normGN = normCP;
    end
       
    % Trust region framework.
    rho = -inf;
    if isnan(out.delta(end)) 
        out.delta(end) = max(1,normGN); 
    end
    while rho <= 0.2

        % Compute the dogleg step p.
        delta = out.delta(end);
        if normGN <= delta
            p = pGN;
        elseif normCP >= delta
            p = (-delta/sqrt(gtg))*grad;
        else
            pU = -alpha*grad;
            C = zeros(1,3);
            dff = pGN - pU;
            C(3) = norm(2*pU - pGN)^2 - delta^2;
            C(2) = 2*(2*pU - pGN)'*dff;
            C(1) = dff'*dff;
            rts = sort(real(roots(C)));
            tau = min(2,max(1,abs(rts(end))));
            p = pU  + (tau-1)*dff;
        end
        
        % Compute the trustworthiness rho.
        df = -(grad'*p) - 0.5*(p'*JHJ*p);
        if df > 0
            Z = bv_retraction_sthosvd(Z0, Us, p);
            fval = F(Z);
            rho = (out.fval(end)-fval)/df;
            if isnan(rho), rho = -inf; end
            out.rho(end+1) = rho;
        end

         % Update trust region radius delta.
        if rho > 0.6
            out.delta(end+1) = min(maxTR, 2*norm(p));
        else
            sigma = (1-0.33)/(1+exp(-14*(rho-0.33)))+0.33;
            out.delta(end+1) = min(sigma*delta,maxTR);
        end
        
        % Check for convergence.
        relstep = norm(p)/normFM(Z0); 
        if rho <= 0 && relstep <= opts.TolX
            out.rho(end+1) = rho;
            fval = out.fval(end);
            Z = Z0;
            break;
        end
    end

    % Save current state.
    if rho > 0.2
        Z0 = bv_norm_balance(Z);
    end
            
    % Update the output structure.
    out.fval(end+1)  = fval;
    out.iterations   = length(out.fval);
    out.relfval(end+1) = ...
        abs(diff(out.fval(end:-1:end-1)))/abs(out.fval(1));
    out.relstep(end+1) = relstep;
    if out.iterations >= opts.MaxIter,    out.info = -1; end
    if out.relstep(end) <= opts.TolX,     out.info = 1;  end    
    if out.relfval(end) <= opts.TolFun,   out.info = 2;  end
    if out.fval(end) <= opts.TolAbs,      out.info = 3;  end
end

Z = Z0;
out.condest = bv_condest( Z );

end

